Abundances of Rarely Detected s-process Elements Derived from the Ultraviolet Spectrum of the s-process-enhanced Metal-poor Star HD 196944

We present an analysis of the heavy-element abundances of HD 196944, a carbon-enhanced metal-poor (CEMP) star enriched with elements produced by the slow neutron-capture process (s-process). We obtained a new high-resolution ultraviolet (UV) spectrum of this star, the UV-brightest known CEMP-s star, with the Space Telescope Imaging Spectrograph on board the Hubble Space Telescope. This spectrum extends deeper into the UV (2029 < lambda < 2303 Angstroms) than previous studies of any CEMP-s star. When combined with previous UV and optical analysis, a total of 35 elements heavier than zinc (Z = 30) can be detected in HD 196944, and upper limits are available for nine other heavy elements. The abundances can be well fit by models of s-process nucleosynthesis operating in a low-mass companion star that evolved through the asymptotic giant branch phase and transferred heavy elements to HD 196944. This s-process event did not contribute substantially to the Ga, Ge, or As abundances (31 <= Z <= 33). Our results demonstrate that UV spectroscopy can greatly expand the inventory of heavy elements detectable in CEMP-s stars.

==> anc/MRtab1.txt <==
Title: Abundances of Rarely Detected s-process Elements Derived from the 
  Ultraviolet Spectrum of the s-process-enhanced Metal-poor Star HD 196944
Authors: I. U. Roederer et al.
Table: Line Atomic Data, References, and Derived Abundances
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label            Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID               Species
   6- 13 F8.3   0.1nm   Wave             Wavelength in Angstroms
  15- 18 F4.2   eV      Elow             Energy of lower level of transition in 
                                           eV
  20- 24 F5.2   ---     log(gf)          Log of degeneracy times oscillator 
                                           strength
  26- 27 I2     ---   r_log(gf)          Reference for log of degeneracy times 
                                           oscillator strength
  29- 29 A1     ---   l_log(epsilon)(X)  ? Limit on log epsilon abundance of 
                                           element X
  31- 35 F5.2   ---     log(epsilon)(X)  Log epsilon abundance of element X
  37- 40 F4.2   ---   u_log(epsilon)(X)  ? Uncertainty on log epsilon abundance
                                           of element X
--------------------------------------------------------------------------------
References:
 1 = Belmonte et al. (2017);
 2 = NIST (Kramida et al. 2020);
 3 = Den Hartog et al. (2019);
 4 = Morton (2003);
 5 = Roederer & Lawler (2012);
 6 = Roederer et al. (2022);
 7 = Li et al. (1999);
 8 = Holmgren (1975), using the line component pattern presented in Roederer
       et al. (2022);
 9 = Morton (2000);
10 = Johansson et al. (1994);
11 = Duquette & Lawler (1985);
12 = Hansen et al. (2012) for both the log(gf) value and line component pattern
13 = Xu et al. (2004);
14 = Curtis et al. (2010);
15 = Oliver & Hibbert (2010);
16 = Hartman et al. (2010), using the line component pattern presented in
       Roederer et al. (2022);
17 = Roederer et al. (2012);
18 = Lawler et al. (2004) for both the log(gf) value and line component pattern
19 = Wickliffe & Lawler (1997);
20 = Quinet et al. (1999), using the line component pattern presented in Den
       Hartog et al. (2020);
21 = Nilsson & Ivarsson (2008), using the line component pattern presented in
       Roederer et al. (2022);
22 = Kling et al. (2000), using the line component pattern presented in 
       Roederer et al. (2022);
23 = Palmeri et al. (2005), using the line component pattern presented in
       Roederer et al. (2022);
24 = Based on Palmeri et al. (2005) and Wahlgren et al. (1997), using the 
       log(gf) value and line component pattern presented in Roederer et al. 
       (2022);
25 = Quinet et al. (2006);
26 = Ivarsson et al. (2004);
27 = Xu et al. (2007);
28 = Den Hartog et al. (2005);
29 = Roederer et al. (2014c);
30 = Den Hartog et al. (2005), using the line component pattern presented in
       Roederer et al. (2022);
31 = Quinet et al. (2007), using the line component pattern presented in
       Roederer et al. (2020)
--------------------------------------------------------------------------------
FeI  2132.017 0.00 -1.67  1    5.30 0.21 
FeI  2141.718 0.05 -2.25  1    5.33 0.25 
FeI  2176.840 0.12 -1.66  2    5.42 0.22 
FeI  2191.839 0.09 -0.38  2    4.79 0.17 
FeI  2196.042 0.11 -0.59  2    4.85 0.17 
FeI  2250.790 0.00 -2.16  1    5.06 0.16 
FeI  2267.084 0.05 -1.75  2    4.91 0.21 
FeI  2270.863 0.00 -2.46  1    5.33 0.21 
FeI  2276.026 0.00 -1.17  2    4.94 0.30 
FeI  2283.655 0.11 -2.22  2    5.30 0.23 
FeI  2292.525 0.05 -1.64  1    5.12 0.21 
FeII 2039.672 2.86 -2.10  2    4.98 0.39 
FeII 2047.715 3.20 -1.68  2    5.09 0.33 
FeII 2052.287 3.20 -2.10  2    5.42 0.36 
FeII 2069.961 3.42 -1.28  2    4.82 0.30 
FeII 2070.334 3.39 -1.12  2    5.00 0.30 
FeII 2075.114 3.15 -1.70  2    5.03 0.39 
FeII 2080.243 2.03 -1.13  2    5.33 0.30 
FeII 2094.634 2.34 -1.90  2    5.27 0.39 
FeII 2110.734 2.34 -1.11  2    5.21 0.33 
FeII 2113.859 3.39 -1.80  2    4.82 0.36 
FeII 2116.991 3.15 -0.89  2    5.21 0.33 
FeII 2118.197 2.58 -1.63  2    5.42 0.30 
FeII 2119.048 2.52 -1.47  2    5.12 0.33 
FeII 2122.454 1.96 -2.59  2    5.06 0.30 
FeII 2127.009 3.23 -2.20  2    4.76 0.34 
FeII 2130.549 3.24 -1.01  2    5.09 0.30 
FeII 2132.537 3.42 -1.80  2    5.15 0.36 
FeII 2152.368 2.28 -1.51  2    5.42 0.33 
FeII 2160.793 2.63 -2.30  2    4.79 0.34 
FeII 2162.022 1.96 -0.75  2    5.18 0.27 
FeII 2164.338 1.67 -1.49  2    5.09 0.30 
FeII 2167.878 3.23 -1.06  2    5.06 0.30 
FeII 2170.176 2.28 -2.30  2    5.15 0.34 
FeII 2172.042 4.79 -1.60  2    4.58 0.27 
FeII 2172.978 2.54 -1.54  2    5.42 0.27 
FeII 2175.453 2.03 -0.93  2    4.88 0.33 
FeII 2176.501 3.94 -0.94  2    4.94 0.27 
FeII 2187.857 2.64 -1.90  2    5.30 0.34 
FeII 2191.983 4.79 -0.36  2    4.82 0.17 
FeII 2198.662 4.82 -0.47  2    4.67 0.27 
FeII 2202.163 3.42 -2.20  2    4.85 0.32 
FeII 2208.406 4.77  0.07  2    4.76 0.17 
FeII 2209.032 4.77 -0.13  2    4.82 0.17 
FeII 2209.753 2.52 -1.80  2    5.39 0.30 
FeII 2214.037 4.79 -0.05  2    4.67 0.17 
FeII 2214.119 3.81 -1.28  2    4.73 0.27 
FeII 2214.405 1.96 -2.10  2    5.30 0.36 
FeII 2219.699 3.39 -1.70  2    4.70 0.27 
FeII 2219.894 2.66 -0.67  2    5.03 0.33 
FeII 2221.164 2.68 -0.73  2    5.09 0.30 
FeII 2222.452 2.66 -1.57  2    5.30 0.30 
FeII 2222.673 4.84 -0.75  2    4.73 0.27 
FeII 2223.486 2.69 -0.75  2    5.12 0.30 
FeII 2231.492 4.84 -0.31  2    4.76 0.17 
FeII 2235.525 3.20 -1.80  2    4.88 0.34 
FeII 2237.568 4.77 -0.31  2    4.76 0.17 
FeII 2237.898 4.15 -0.76  2    4.82 0.34 
FeII 2239.038 4.79 -0.16  2    4.70 0.17 
FeII 2240.545 3.42 -2.00  2    5.03 0.36 
FeII 2241.419 4.82 -0.28  2    4.88 0.17 
FeII 2242.342 2.66 -2.00  2    4.91 0.34 
FeII 2244.207 4.84 -0.56  2    4.64 0.30 
FeII 2250.175 0.11 -2.37  3    5.09 0.21 
FeII 2250.935 0.08 -1.93  3    5.12 0.21 
FeII 2253.126 0.05 -1.68  3    4.91 0.16 
FeII 2256.891 4.84 -0.42  2    5.03 0.24 
FeII 2258.386 2.66 -2.10  2    4.85 0.34 
FeII 2260.859 0.11 -2.09  3    5.06 0.16 
FeII 2262.245 2.83 -2.10  2    4.97 0.34 
FeII 2262.687 0.11 -2.25  3    4.97 0.21 
FeII 2263.232 3.27 -0.64  2    5.45 0.30 
FeII 2266.128 2.68 -2.30  2    4.88 0.34 
FeII 2273.991 3.27 -2.00  2    5.18 0.34 
FeII 2280.100 2.69 -2.30  2    4.79 0.34 
FeII 2284.227 2.28 -2.20  2    5.33 0.34 
FeII 2292.421 2.52 -2.18  2    5.15 0.17 
FeII 2294.610 2.83 -1.05  2    5.09 0.30 
BI   2088.888 0.00 -1.02  2 < -0.20      
BI   2089.570 0.00 -0.72  2 < -0.60      
PI   2234.961 1.41 -3.41  2    2.83 0.34 
PI   2235.732 1.41 -2.73  2    2.77 0.32 
CuI  2165.093 0.00 -0.81  4    0.35 0.13 
CuI  2225.697 0.00 -1.18  4    0.59 0.13 
CuII 2112.100 3.25 -0.11  5    1.01 0.25 
CuII 2126.044 2.83 -0.23  5    0.77 0.16 
CuII 2189.630 3.26 -0.28  2    1.07 0.20 
CuII 2247.002 2.72  0.10  2    0.99 0.16 
GaII 2090.769 0.00 -3.25  6    0.30 0.30 
GeI  2065.215 0.07 -0.85  7 <  0.95      
GeI  2094.258 0.17 -0.12  7    0.30 0.20 
GeI  2198.714 0.88  0.13  7    0.24 0.20 
AsI  2288.115 1.35 -0.06  8   -0.37 0.18 
SeI  2074.784 0.00 -2.26  9    1.30 0.25 
RuII 2281.720 1.13 -0.74 10   -0.21 0.20 
RhI  3434.890 0.00  0.44 11 < -0.30      
PdI  3404.576 0.81  0.32  2   -0.40 0.25 
AgI  3382.889 0.00 -0.33 12 < -0.65      
CdI  2288.023 0.00  0.15 13   -0.67 0.13 
CdII 2144.390 0.00  0.02  5   -0.97 0.25 
InII 2306.064 0.00 -2.30 14 < -0.60      
SnI  2199.345 0.21 -0.98  2 <  0.80      
SnI  2209.660 0.42 -0.69  2 <  0.90      
SnI  2286.681 0.42 -0.94  9 <  0.80      
SnII 2151.514 0.00 -2.53 15   -0.04 0.20 
SbI  2068.344 0.00 -0.12 16 < -0.70      
SbI  2175.818 0.00 -0.35 16 < -1.10      
TeI  2259.034 0.00 -1.31  9   -0.68 0.25 
TeI  2385.792 0.59 -0.81 17 <  0.30      
HoII 3484.830 0.08  0.28 18   -1.70 0.20 
TmII 3462.200 0.00  0.03 19   -1.64 0.20 
YbII 2116.675 0.00 -1.34  5   -0.59 0.14 
YbII 2126.741 0.00 -0.87  5   -1.00 0.25 
LuII 2195.556 0.00 -0.81 20   -1.85 0.16 
WII  2067.527 0.76 -0.79 21 < -0.50      
WII  2071.208 0.39 -0.53 21 < -0.40      
WII  2088.204 0.39 -0.02 21   -1.10 0.20 
WII  2094.751 0.19 -0.16 22   -0.86 0.15 
WII  2118.874 0.00 -0.77 21   -0.83 0.15 
WII  2194.528 0.00 -1.11 22   -0.59 0.15 
WII  2248.758 0.00 -0.32 22   -1.01 0.15 
ReII 2214.277 0.00 -0.02 23   -1.69 0.25 
ReII 2275.255 0.00 -0.18 24   -1.56 0.25 
OsII 2164.838 0.69 -0.54 25 < -0.40      
OsII 2194.403 0.44 -0.22 25   -0.83 0.16 
OsII 2227.980 0.49 -0.39 25 < -0.50      
OsII 2282.278 0.00 -0.14 25   -0.91 0.11 
IrII 2221.068 1.01 -0.92 26 <  0.70      
IrII 2245.750 1.45 -0.24 27 <  0.20      
PtI  2067.509 0.00 -0.62 28 < -0.40      
PtI  2144.212 0.00 -0.37 29   -0.74 0.20 
PtI  2165.211 0.00 -0.96 28 < -0.10      
PtI  2274.381 0.10 -0.81 30   -0.56 0.20 
PbII 2203.534 1.75 -0.24 31    1.91 0.30 
BiI  2230.609 0.00  0.02  9 < -0.50      

